On the Performance of Pipelined HotStuff

HotStuff is a state-of-the-art Byzantine fault-tolerant consensus protocol. It can be pipelined to build large-scale blockchains. One of its variants called LibraBFT is adopted in Facebook's Libra blockchain. Although it is well known that pipelined HotStuff is secure against up to $1/3$ of Byzantine nodes, its performance in terms of throughput and delay is still under-explored. In this paper, we develop a multi-metric evaluation framework to quantitatively analyze pipelined \mbox{HotStuff's performance} with respect to its chain growth rate, chain quality, and latency. We then propose two attack strategies and evaluate their effects on the performance of pipelined HotStuff. Our analysis shows that the chain growth rate (resp, chain quality) of pipelined HotStuff under our attacks can drop to as low as 4/9 (resp, 12/17) of that without attacks when $1/3$ nodes are Byzantine. As another application, we use our framework to evaluate certain engineering optimizations adopted by LibraBFT. We find that these optimizations make the system more vulnerable to our attacks than the original pipelined HotStuff. Finally, we provide two countermeasures to thwart these attacks. We hope that our studies can shed light on the rigorous understanding of the state-of-the-art pipelined HotStuff protocol as well as its variants.

==> images/ChainQualityQCPlot.m <==
clearvars;
clc;

n = 16;         %the number of replicas
corruptedGroups = 1 : (n-1)/3;  %the corrupted nodes' size 
corruptedGroups = corruptedGroups/n;

%Compute the theoretical results for chain growth 
for i = 1:size(corruptedGroups')
    alpha = corruptedGroups(i);
    beta = 1 - alpha;
    anaQuality(i) = beta^3/(alpha + beta^3);
    
    anaQCQuality(i) = beta^2/(alpha + beta^2);
end

% plot area
figure;
hold on;
grid on;
box on;
plot(corruptedGroups, anaQuality,  'r--', 'linewidth',2);
plot(corruptedGroups, anaQCQuality,  'b*-', 'linewidth',2);
plot(corruptedGroups, 1- corruptedGroups,  'k+-', 'linewidth',2);
xlabel({'Byzantine nodes fraction $\alpha$'},'Interpreter','latex');
ylabel({'Chain quality $u_{2}(\alpha)$'},'Interpreter','latex');
h = legend({'Pipelied HotStuff', 'Broadcasting QCs', 'No attacks'}, 'Interpreter','latex');
set(h,'Fontsize', 14);    
axis([0.05 0.35 0.4 1]);  
% axes('linewidth',2); %ÉèÖÃºá×Ý×ø±êÏß¿í
% xlim([0, 0.45]);%Ö»Éè¶¨xÖáµÄ»æÖÆ·¶Î§
% set(gca,'XTick',[0: 1: 25]) %¸Ä±äxÖá×ø±ê¼ä¸ôÏÔÊ¾ ÕâÀï¼ä¸ôÎª2
% ylim([0, 2000]);%Ö»Éè¶¨xÖáµÄ»æÖÆ·¶Î§
% set(gca,'YTick',[0: 0.1: 1.1]) %¸Ä±äxÖá×ø±ê¼ä¸ôÏÔÊ¾ ÕâÀï¼ä¸ôÎª2
set(gca,'MinorGridLineStyle','none') 
set(gca,'XColor',[0 0 0]);
set(gca,'YColor',[0 0 0]);
set(gca,'GridColor',[0 0 0]);
set(gca,'MinorGridColor',[0 0 0]); 
set(gca,'GridAlpha', 0.2);  %gridµÄÍ¸Ã÷¶È
set(gca, 'LineWidth',1)

%set figure 
set(gcf,'Position',[100 100 260 220]);
set(gca,'Position',[.13 .17 .80 .74]);
label_FontSize=14; %ÉèÖÃºá×Ý×ø±êµÄ¿í¶È
linewidth = 20000; %ÉèÖÃºá×Ý×ø±êµÄ¿í¶È
set(get(gca,'XLabel'),'FontSize',label_FontSize,'Vertical','top');
set(get(gca,'YLabel'),'FontSize',label_FontSize,'Vertical','middle');
% set(findobj('FontSize',10),'FontSize',Other_FontSize);
% set(findobj(get(gca,'Children'),'LineWidth',0.5),'LineWidth',linewidth);
